NeuralMPS: Non-Lambertian Multispectral Photometric Stereo via Spectral Reflectance Decomposition

Multispectral photometric stereo(MPS) aims at recovering the surface normal of a scene from a single-shot multispectral image captured under multispectral illuminations. Existing MPS methods adopt the Lambertian reflectance model to make the problem tractable, but it greatly limits their application to real-world surfaces. In this paper, we propose a deep neural network named NeuralMPS to solve the MPS problem under general non-Lambertian spectral reflectances. Specifically, we present a spectral reflectance decomposition(SRD) model to disentangle the spectral reflectance into geometric components and spectral components. With this decomposition, we show that the MPS problem for surfaces with a uniform material is equivalent to the conventional photometric stereo(CPS) with unknown light intensities. In this way, NeuralMPS reduces the difficulty of the non-Lambertian MPS problem by leveraging the well-studied non-Lambertian CPS methods. Experiments on both synthetic and real-world scenes demonstrate the effectiveness of our method.

==> fig6/fig6.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "errors_32 = np.load('errors_32.npy') / (32*321*321*32)\n",
    "errors_195 = np.load('errors_195.npy') / (32*321*321*195)\n",
    "errors_0 = np.load('errors_0.npy') / (32*321*321*195)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "objs = list(np.loadtxt('objs.txt', dtype=str))\n",
    "materials = np.loadtxt('materials.txt', dtype=str)\n",
    "indexes = []\n",
    "for material in materials:\n",
    "    index = objs.index(material)\n",
    "    indexes.append(index)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1080x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# 排序前图像\n",
    "\n",
    "plt.figure(figsize=(15, 4))\n",
    "plt.axes(yscale=\"log\")\n",
    "plt.plot(errors_195, label='SD model (195 band)', marker='v')\n",
    "plt.plot(errors_32, label='SD model (32 band)', marker='o')\n",
    "plt.plot(errors_0, label='Lambertian (195 band)', marker='s')\n",
    "plt.legend(loc='best')\n",
    "plt.grid(True)\n",
    "plt.xticks(range(51), objs, rotation=90)\n",
    "plt.ylabel('log of mean frobunis error')\n",
    "plt.title('recovery error of 51 materials')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1080x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# 按32-band排序\n",
    "\n",
    "index = np.argsort(errors_32)\n",
    "plt.figure(figsize=(15, 4))\n",
    "plt.axes(yscale=\"log\")\n",
    "plt.plot(errors_195[index], label='SD model (195 band)', marker='v')\n",
    "plt.plot(errors_32[index], label='SD model (32 band)', marker='o')\n",
    "plt.plot(errors_0[index], label='Lambertian (195 band)', marker='s')\n",
    "plt.legend(loc='best')\n",
    "plt.grid(True)\n",
    "plt.xticks(range(51), np.array(objs)[index], rotation=90)\n",
    "plt.ylabel('log of mean Frobunis error')\n",
    "plt.title('recovery error of 51 materials')\n",
    "\n",
    "plt.savefig('fig6.pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1080x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# 标记之前所选的31种材料\n",
    "\n",
    "y = np.zeros(51)\n",
    "y[indexes] = 100\n",
    "\n",
    "index = np.argsort(errors_32)\n",
    "plt.figure(figsize=(15, 4))\n",
    "plt.axes(yscale=\"log\")\n",
    "plt.plot(errors_195[index], label='SD model (195 band)', marker='v')\n",
    "plt.plot(errors_32[index], label='SD model (32 band)', marker='o')\n",
    "plt.plot(errors_0[index], label='Lambertian (195 band)', marker='s')\n",
    "plt.plot(y[index], label='Chosen materials', marker='P')\n",
    "plt.legend(loc='best')\n",
    "plt.grid(True)\n",
    "plt.xticks(range(51), np.array(objs)[index], rotation=90)\n",
    "plt.ylabel('log of mean frobunis error')\n",
    "plt.title('recovery error of 51 materials')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "interpreter": {
   "hash": "11e3daff9b653ff6ff9cccd2a207b0e0e5f1089df644ffd9f66635dbe0fab037"
  },
  "kernelspec": {
   "display_name": "Python 3.7.0 64-bit ('base': conda)",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.2"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> images/reflectance_type/create-uniform-grid.py <==
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
import numpy as np
import cv2


numGrid = 16
img_color = 255*np.linspace(0.2, 0.8, numGrid).reshape(4, 4)
color_map_jet = cv2.applyColorMap(img_color.astype(np.uint8), 2)



# Create axis
axes = [numGrid, numGrid, numGrid]

# Create Data
data = np.ones(axes, dtype=np.bool)

# Controll Tranperency
alpha = 1

albedo = np.random.random([numGrid, numGrid])
albedo = (albedo + 0.3)
albedo /= albedo.max()

color_map_jet = color_map_jet.reshape(-1, 3)
color_map_jet = color_map_jet / 255
color_map_jet = np.concatenate([color_map_jet, np.ones([len(color_map_jet), 1])], axis=1)


color_table = []
# lambertian CPS
colors_1 = np.ones(axes + [4], dtype=np.float32)
color_table.append(colors_1)

# non-lambertian cps
colors_2 = np.ones(axes + [4], dtype=np.float32)
colors_2[:,:,:,0] = albedo
colors_2[:,:,:,1] = albedo
colors_2[:,:,:,2] = albedo
color_table.append(colors_2)

# Lambertian MPS
colors_3 = np.ones(axes + [4], dtype=np.float32)
for i in range(numGrid):
    colors_3[i,:,:] = color_map_jet[i]
color_table.append(colors_3)

# non-Lambertian MPS
colors_4 = np.ones(axes + [4], dtype=np.float32)
for i in range(numGrid):
    colors_4[i,:,:] = albedo[:,:,np.newaxis] @ color_map_jet[i][np.newaxis, :]
colors_4[:, :, :, 3] = 1
color_table.append(colors_4)


# for i in range(4):
#     fig = plt.figure()
#     ax = fig.add_subplot(111, projection='3d')
#     ax.voxels(data, facecolors=color_table[i], edgecolors='grey')
#     ax.view_init(elev=20., azim=-35)
#     plt.axis('off')
#     plt.savefig('SRT_{}.svg'.format(i), transparent=True, dpi = 300, bbox_inches='tight')


# Create axis
axes = [numGrid, numGrid, numGrid]
data = np.ones(axes, dtype=np.bool)

colors_albedo = np.ones(axes + [4], dtype=np.float32)
colors_albedo[:,:,:,0] = albedo
colors_albedo[:,:,:,1] = albedo
colors_albedo[:,:,:,2] = albedo
for i in range(numGrid):
    if i != int(numGrid/2):
        data[i] = False


fig = plt.figure()
ax = fig.add_subplot(111, projection='3d')
ax.voxels(data, facecolors=colors_albedo, edgecolors='grey')
plt.axis('off')
ax.view_init(elev=20., azim=-35)
# plt.show()
plt.savefig('albedo.svg', transparent=True, dpi = 300, bbox_inches='tight')


axes = [numGrid, numGrid, numGrid]
data = np.zeros(axes, dtype=np.bool)

colors_chrom = np.ones(axes + [4], dtype=np.float32)
for i in range(numGrid):
    colors_chrom[i,:,:] = color_map_jet[i]
colors_chrom[:, :, :, 3] = 1

i = int(numGrid/2)
for j in range(numGrid):
    data[j, i, i] = True


fig = plt.figure()
ax = fig.add_subplot(111, projection='3d')
ax.voxels(data, facecolors=colors_chrom, edgecolors='grey')
plt.axis('off')
ax.view_init(elev=20., azim=-35)
# plt.show()
plt.savefig('chrom.svg', transparent=True, dpi = 300, bbox_inches='tight')








# Create axis
axes = [numGrid, numGrid, numGrid]
data = np.ones(axes, dtype=np.bool)

colors_albedo = np.ones(axes + [4], dtype=np.float32)
for i in range(numGrid):
    if i != int(numGrid/2):
        data[i] = False


fig = plt.figure()
ax = fig.add_subplot(111, projection='3d')
ax.voxels(data, facecolors=colors_albedo, edgecolors='grey')
plt.axis('off')
ax.view_init(elev=20., azim=-35)
# plt.show()
plt.savefig('albedo_constant.svg', transparent=True, dpi = 300, bbox_inches='tight')


axes = [numGrid, numGrid, numGrid]
data = np.zeros(axes, dtype=np.bool)

colors_chrom = np.ones(axes + [4], dtype=np.float32)
i = int(numGrid/2)
for j in range(numGrid):
    data[j, i, i] = True


fig = plt.figure()
ax = fig.add_subplot(111, projection='3d')
ax.voxels(data, facecolors=colors_chrom, edgecolors='grey')
plt.axis('off')
ax.view_init(elev=20., azim=-35)
# plt.show()
plt.savefig('chrom_constant.svg', transparent=True, dpi = 300, bbox_inches='tight')
